Matching the heavy-quark fields in QCD and HQET at four loops

The QCD/HQET matching coefficient for the heavy-quark field is calculated up to four loops. It must be finite; this requirement produces analytical results for some terms in the four-loop on-shell heavy-quark field renormalization constant which were previously only known numerically. The effect of a non-zero lighter-flavor mass is calculated up to three loops. A class of on-shell integrals with two masses is analyzed in detail. By specifying our result to QED, we obtain the relation between the electron field and the Bloch--Nordsieck field with four-loop accuracy.

==> anc/A.m <==
A0 = ((1)/(4)*((1-x)*(2-x-x^2-6*x^3)*H[{1,0},x]
- (1+x)*(2+x-x^2+6*x^3)*H[{-1,0},x]
- (3)/(2)*Pi^2*x
+ (4*L + 7)*x^2
- (5)/(2)*Pi^2*x^3
+ (6*L^2 + Pi^2)*x^4))
A1 = ((1)/(4)*((1-x)*(2-x-x^2-6*x^3)*(2*H[{1,1,0},x] - 4*H[{1,-1,0},x])
+ (1+x)*(2+x-x^2+6*x^3)*(2*H[{-1,-1,0},x] - 4*H[{-1,1,0},x] - Pi^2*H[{-1},x])
+ (1-x)*(9-6*x+6*x^2-17*x^3)*H[{1,0},x]
- (1+x)*(9+6*x+6*x^2+17*x^3)*H[{-1,0},x]
+ 4*x*(3+5*x^2)*(H[{0,1,0},x] + H[{0,-1,0},x])
+ 6*Pi^2*(L + 2*a1 - (5)/(4))*x
+ (L + 2*Pi^2 + (53)/(2))*x^2
+ 10*Pi^2*(L + 2*a1 - (23)/(20))*x^3
- 12*(L^3 - (17)/(12)*L^2 - z3 - (17)/(72)*Pi^2)*x^4))
Al = ((1)/(3)*((1-x)*(2-x-x^2-6*x^3)*(H[{1,-1,0},x] + (Pi^2)/(12)*H[{1},x])
+ (1+x)*(2+x-x^2+6 x^3)*(H[{-1,1,0},x] + (5)/(12)*Pi^2*H[{-1},x])
- (1)/(6)*(1-x)*(19-11*x+x^2-39*x^3)*H[{1,0},x]
+ (1)/(6)*(1+x)*(19+11*x+x^2+39*x^3)*H[{-1,0},x]
- x*(3+5*x^2)*(H[{0,1,0},x] + H[{0,-1,0},x])
- Pi^2*((3)/(2)*L + 3*a1 - (5)/(2))*x
- ((17)/(2)*L + 2*Pi^2 + (91)/(4))*(x^2)/(3)
- 5*Pi^2*((L)/(2) + a1 - (2)/(3))*x^3
+ (2*L^3 - (13)/(2)*L^2 - Pi^2*L - 9*z3 - (13)/(12)*Pi^2)*x^4))
A1s = (Pi^2*((3)/(2)*L + 3*a1 - (19)/(8))*x
+ (5)/(2)*x^2
+ Pi^2*((5)/(2)*L + 5*a1 - (8)/(3))*x^3
- (3*L^3 - (17)/(4)*L^2 - (3)/(8)*L - 3*z3 + (2)/(3)*Pi^2 + (2827)/(288))*x^4
- (63)/(80)*Pi^2*x^5
- (2)/(15)*((61)/(5)*L - 2*Pi^2 - (4243)/(225))*x^6
- (15)/(112)*Pi^2*x^7
- (3)/(56)*((53)/(35)*L - (3)/(2)*Pi^2 - (5909)/(1960))*x^8)
Als = (- Pi^2*((L)/(2) + a1 - (7)/(6))*x
- (7)/(3)*x^2
- (5)/(3)*Pi^2*((L)/(2) + a1 - (7)/(12))*x^3
+ ((2)/(3)*L^3 - (13)/(6)*L^2 - ((Pi^2)/(3) - (3)/(4))*L - 3*z3 + (Pi^2)/(4) + (1175)/(432))*x^4
+ (21)/(40)*Pi^2*x^5
+ (4)/(45)*((13)/(5)*L - (4)/(3)*Pi^2 - (2414)/(225))*x^6
+ (5)/(56)*Pi^2*x^7
+ ((4)/(35)*L - (Pi^2)/(4) - (40489)/(29400))*(x^8)/(7))
AFs = ((Pi^2)/(3)*(8*a1 + (13)/(4)*Pi - (343)/(24))*x
- (L^2 - (67)/(6)*L - (17)/(8)*Pi^2 + (229)/(18))*x^2
+ (Pi^2)/(3)*((11)/(3)*L + (44)/(3)*a1 + (35)/(8)*Pi - (157)/(8))*x^3
+ ((19)/(6)*L^3 - (911)/(120)*L^2
- (3*Pi^2*a1 - (3)/(2)*z3 - (45)/(16)*Pi^2 - (40567)/(3600))*L
+ 20*a4 + (5)/(6)*a1^4 + (2)/(3)*Pi^2*a1^2 + (11)/(16)*Pi^2*a1 + (387)/(32)*z3
- (43)/(144)*Pi^4 - (155)/(64)*Pi^2 - (2534579)/(216000))*x^4
+ (7)/(5)*Pi^2*((3)/(32)*Pi + (1)/(5))*x^5
+ ((1579)/(70)*L^2 + ((77)/(16)*Pi^2 - (328067)/(11025))*L
- (1)/(16)*(77*Pi^2*a1 - (539)/(2)*z3 - (83)/(15)*Pi^2 - (126231437)/(1157625)))*(x^6)/(9)
- (Pi^2)/(28)*((25)/(16)*Pi + (1)/(7))*x^7
+ ((2843)/(105)*L^2 + ((21)/(2)*Pi^2 - (718639)/(33075))*(L)/(2)
- (1)/(4)*(21*Pi^2*a1 - (147)/(2)*z3 - (4379)/(240)*Pi^2 + (1213332979)/(83349000)))*(x^8)/(32))
AAs = ((Pi^2)/(8)*((25)/(2)*L + (313)/(3)*a1 - (13)/(3)*Pi - (2473)/(36))*x
+ ((L^2)/(2) + ((3)/(2)*z3 - (31)/(90)*Pi^4 + 7*Pi^2 - (7)/(3))*L
- 5*z5 - (7)/(2)*Pi^2*z3 + (79)/(4)*z3 - (17)/(180)*Pi^4 + (35)/(18)*Pi^2 + (517)/(9))*(x^2)/(4)
+ (Pi^2)/(24)*((269)/(6)*L + (1291)/(3)*a1 - (35)/(2)*Pi - (865)/(3))*x^3
- ((83)/(48)*L^3 + (3*Pi^2 - (3977)/(60))*(L^2)/(8)
- ((3)/(2)*Pi^2*a1 - 3*z3 - (13)/(24)*Pi^2 - (230293)/(28800))*L
+ 10*a4 + (5)/(12)*a1^4 + (Pi^2)/(3)*a1^2 + (11)/(32)*Pi^2*a1 + (111)/(64)*z3
- (161)/(1440)*Pi^4 - (631)/(1152)*Pi^2 - (452033)/(864000))*x^4
+ (Pi^2)/(20)*((79)/(9)*L - (21)/(16)*Pi - (2671)/(432))*x^5
+ ((5)/(3)*L^3 + (9911)/(840)*L^2 - (Pi^2 + (8394157)/(529200))*L
+ (1)/(12)*(77*Pi^2*a1 - (509)/(2)*z3 - (3607)/(60)*Pi^2 + (8471770063)/(18522000)))*(x^6)/(24)
+ (Pi^2)/(28)*((57)/(25)*L + (25)/(32)*Pi - (11549)/(14000))*x^7
+ ((43)/(27)*L^3 + (209)/(20)*L^2 + (125*Pi^2 - (12327647)/(14700))*(L)/(216)
+ (1)/(8)*(21*Pi^2*a1 - (1435)/(18)*z3 - (1213519)/(45360)*Pi^2 + (103012097)/(2058000)))*(x^8)/(32))
Ahs = (- (2*L + (13)/(5))*(x^2)/(5)
+ (2)/(15)*Pi^2*x^3
+ ((3)/(70)*L^2 + (Pi^2 - (35887)/(4900))*(L)/(3)
- (1)/(36)*(13*Pi^2 - (59985349)/(514500)))*x^4
- (244*L^2 - (92779)/(315)*L + (353877541)/(793800))*(x^6)/(945)
- (47*L^2 + (925823)/(13860)*L - (4543985839)/(384199200))*(x^8)/(770))
Ams = (- Pi^2*((L)/(2) - (2)/(15))*x
- (7)/(3)*x^2
- (5)/(6)*Pi^2*L*x^3
+ ((2)/(3)*L^3 - (13)/(6)*L^2 - ((Pi^2)/(3) - (15)/(4))*L
+ (1)/(4)*(Pi^2 + (203)/(108)))*x^4
- ((308)/(5)*L + (16)/(3)*Pi^2 - (13159)/(225))*(x^6)/(45)
+ (3*L^2 - (751)/(70)*L + (2095)/(336))*(x^8)/(14))


==> anc/J.m <==
J1 = ((x^(-2*(l+2)*e))/((l+1)*e^2) 
*(Gamma[1 - (l+1)*e]*Gamma[1 + (l+1)*e]^2*Gamma[1 + (l+2)*e])
/(Gamma[1-e]*Gamma[1+e]^2*Gamma[1 + 2*(l+1)*e]))
J2 = ((x^(-2*e))/((l+1)*e^2)
*(Gamma[1 - 2*(l+1)*e]*Gamma[1 + (l+1)*e])
/(Gamma(1 - (l+2)*e)*Gamma[1+e]))
J3=-2*(H[{1,0},x]+H[{0,0},x]+Pi^2/3
+(-(l+2)*(2*H[{1,-1,0},x]+H[{0,1,0},x]+H[{0,-1,0},x])
+2*H[{1,1,0},x]-2*(l+3)*H[{0,0,0},x]
-l*Pi^2/6*H[{1},x]-(l+3)*Pi^2/3H[{0},x]
+1/2*(3*l+2)*z3-(l+2)*Pi^2*a1)*e
+2*((l+2)^2*(-2*H[{1,-1,1,0},x]+H[{0,1,-1,0},x]-H[{0,-1,1,0},x]+H[{0,0,1,0},x]+H[{0,0,-1,0},x])
+(l+1)*(l+2)*(H[{1,0,1,0},x]+H[{1,0,-1,0},x])
+(l+2)*(-2*H[{1,1,-1,0},x]+2*H[{1,-1,-1,0},x]-H[{0,1,1,0},x]+H[{0,-1,-1,0},x]-2*H[{1,0,0,0},x])
+2*H[{1,1,1,0},x]+2*(l^2+5*l+7)*H[{0,0,0,0},x]
+Pi^2/12(-2*l*H[{1,1},x]-(l+2)(5l+6)(2H[{1,-1},x]+H[{0,-1},x])
+(8*l^2+23*l+12)*H[{1,0},x]
+l*(l+2)*H[{0,1},x]+(6*l^2+23*l+24)*H[{0,0},x])
+1/2*(l+3)*(3*l+2)*z3*H[{1},x]
+(l+2)*Pi^2*a1*((l+1)*H[{1},x]+(l+2)*H[{0},x])
+(l+2)^2*Pi^2*a1^2+(84*l^2+227*l+122)*Pi^4/720)*e^2)
J4=-2*(-H[{-1,0},x]+H[{0,0},x]-Pi^2/6
+(-(l+2)*(2*H[{-1,1,0},x]-H[{0,-1,0},x]-H[{0,1,0},x])
+2*H[{-1,-1,0},x]-2*(l+3)*H[{0,0,0},x]
-(5*l+6)*Pi^2/6*H[{-1},x]+(2*l+3)*Pi^2/3*H[{0},x]
+1/2*(3*l+2)*z3+(l+2)*Pi^2*a1)*e
+2*((l+2)^2*(2*H[{-1,1,-1,0},x]+H[{0,-1,1,0},x]-H[{0,1,-1,0},x]-H[{0,0,-1,0},x]-H[{0,0,1,0},x])
+(l+1)*(l+2)*(H[{-1,0,-1,0},x]+H[{-1,0,1,0},x])
+(l+2)*(2*H[{-1,-1,1,0},x]-2*H[{-1,1,1,0},x]-H[{0,-1,-1,0},x]+H[{0,1,1,0},x]+2*H[{-1,0,0,0},x])
-2*H[{-1,-1,-1,0},x]+2*(l^2+5*l+7)*H[{0,0,0,0},x]
+Pi^2/12*(2*(5*l+6)*H[{-1,-1},x]+l*(l+2)*(2*H[{-1,1},x]-H[{0,1},x])
+(4*l^2+13*l+12)*H[{-1,0},x]
+(l+2)*(5*l+6)*H[{0,-1},x]-(2*l+3)*(3*l+8)*H[{0,0},x])
-1/2*(l+3)*(3*l+2)*z3*H[{-1},x]
+(l+2)*Pi^2*a1*((l+1)*H[{-1},x]-(l+2)*H[{0},x])
-(l+2)^2*Pi^2*a1^2-(36*l^2+103*l+58)*Pi^4/720)*e^2)
J3X=-2*(-H[{1,0},X]
+(-(l+4)*H[{0,1,0},X]-2*(l+3)*H[{1,0,0},X]
+(l+2)*(2*H[{1,-1,0},X]+H[{0,-1,0},X])
-2*H[{1,1,0},X]+l*Pi^2/6*H[{1},X])*e
+2*((l+2)^2*(2*H[{1,-1,1,0},X]+H[{0,-1,1,0},X])
+(l+2)*(l+5)*H[{1,0,-1,0},X]
+(l+2)*(l+4)*(H[{0,1,-1,0},X]+H[{0,0,-1,0},X])
+(l+2)*(l+3)*(2*H[{1,-1,0,0},X]+H[{0,-1,0,0},X])
-(l+3)*(l+4)*H[{0,1,0,0},X]
-(l^2+6*l+10)*H[{0,0,1,0},X]-(l^2+5*l+8)*H[{1,0,1,0},X]-2*(l^2+5*l+7)*H[{1,0,0,0},X]
-(l+4)*H[{0,1,1,0},X]-2*(l+3)*H[{1,1,0,0},X]
+(l+2)*(2*H[{1,1,-1,0},X]-2*H[{1,-1,-1,0},X]-H[{0,-1,-1,0},X])
-2*H[{1,1,1,0},X]
+l*Pi^2/12*((l+4)*H[{0,1},X]
-(l+2)*(2*H[{1,-1},X]+H[{0,-1},X])
+2*H[{1,1},X]+H[{1,0},X]))*e^2)
J4X=-2*(H[{-1,0},X]
+((l+4)*H[{0,-1,0},X]+2*(l+3)*H[{-1,0,0},X]
+(l+2)*(2*H[{-1,1,0},X]-H[{0,1,0},X])
-2*H[{-1,-1,0},X]-l*Pi^2/6*H[{-1},X])*e
+2*((l+2)^2*(-2*H[{-1,1,-1,0},X]+H[{0,1,-1,0},X])
+(l+2)*(l+5)*H[{-1,0,1,0},X]
+(l+2)*(l+4)*(H[{0,-1,1,0},X]-H[{0,0,1,0},X])
+(l+2)*(l+3)*(2*H[{-1,1,0,0},X]-H[{0,1,0,0},X])
+(l+3)*(l+4)*H[{0,-1,0,0},X]
+(l^2+6*l+10)*H[{0,0,-1,0},X]-(l^2+5*l+8)*H[{-1,0,-1,0},X]+2*(l^2+5*l+7)*H[{-1,0,0,0},X]
-(l+4)*H[{0,-1,-1,0},X]-2*(l+3)*H[{-1,-1,0,0},X]
-(l+2)*(2*H[{-1,-1,1,0},X]-2*H[{-1,1,1,0},X]+H[{0,1,1,0},X])
+2*H[{-1,-1,-1,0},X]
+l*Pi^2/12*(-(l+4)*H[{0,-1},X]
-(l+2)*(2*H[{-1,1},X]-H[{0,1},X])
+2*H[{-1,-1},X]-H[{-1,0},X]))*e^2)
Jt3a=(-Pi^2/3+1/2*(l+2)*(2*Pi^2*a1-7*z3)*e
-((l+2)*(l+3)*(8*a4+1/3*a1^4+2/3*Pi^2*a1^2)
+(17*l^2-36*l-124)*Pi^4/360)*e^2)


==> anc/README <==
z.m
results for z(M) in QCD and QED (zqcd, zqed).
A = \alpha_s^{(n_f)}(M)/\pi.
Z4 - parts of Z_4 (5) with negative powers of e (\epsilon)
which are known analytically, tables I, II.

A.m
A_0, A_1, A_l, A_F, A_A, A_h, A_m (sect. III)
exact expressions and series in x up to x^8
L = \log x

decoup.m
zeta, zetaA - \zeta_\alpha(M) (A3), \zeta_A(M) (A4)

J.m
J1, J2 - exact expressions (B13)
J3, J4 - epsilon expansions via x (B17)
J3X, J4X - epsilon expansions via X = x^(-1) (B19)

bmq.m
B_{M0}, B_{Q0}, P, B_M, B_Q (B24); B_h (B30)


==> anc/bmq.m <==
P = - 4*(1-e)/((1-2*e)*(3-2e))*(Gamma[1-e]^2)/(Gamma[1-2*e])
BM0 = - 2*((3-2*e)*(1-l*e))/(l*(1-(l+1)*e)*(2-(l+1)*e))*(Gamma[1+l*e]*Gamma[1-2*l*e])/(Gamma[1+e]*Gamma[1-(l+1)*e])
BQ0 = BM0*(1+(l-1)*e)
p0 = (2*e^2)/((1-2*e)*(1-(l+1)*e)*(2-(l+1)*e))
p1 = 2*(1-e)*(1-l*e)
p2 = ((1-(l+1)*e)*(2+(l-3)*e-2*(l-1)*e^2))/(1+(l-1)*e)
p3 = -4*(1-e)*(1+(l-1)*e)*(1-l*e)
p4 = (2+(3*l-5)*e-(l-1)*(5*l-1)*e^2+4*(l-1)^2*e^3*(2-e))/(1+(l-1)*e)
p5 = (2-(5*l+13)*e+(l^2-6*l+29)*e^2+2*(l^3-l^2+9*l-13)*e^3-8*(l-1)*e^4)/(1+(l-1)*e)
p6 = 4*(1-e)*(3-2*e)*(1-l*e)
BM = 2*p0*(- 2*(1-e)/(l)*(1-l*e + l*e*(1-(l-1)*e)/(1+(l-1)*e)*x^2)*J[1]
+ (p1 + 2*e*(1 + (2*l-3)*e - (l-1)*(l+2)*e^2)/(1+(l-1)*e)*x^2)*J[2]
- (p1*(1+x^2) + p2*x)*(1-x)^2*J[3] - (p1*(1+x^2) - p2*x)*(1+x)^2*J[4])
BQ = p0*(-(2*e)/(l*(1-e)*(1+2*(l-1)*e)*(3+2*(l-1)*e))
*((1+(l-1)*e)*(19*l-3-(11*l^2+50*l-11)*e-2*(4*l^3-20*l^2-15*l+6)*e^2+4*(4*l^3-11*l^2+2*l+1)*e^3-8*l*(l-1)^2*e^4)
+ (l*(1-e)*(1+2*(l-1)*e)*(3+2*(l-1)*e))/(1+(l-1)*e)*(4-(3*l+1)*e-(l-1)*(l-7)*e^2-4*(l-1)*e^3)*x^2)*J[1]
+ 2*(2*(1-e)*(1+(l-1)*e)*(1-l*e) + e*(4+(11*l-15)*e-(l-1)*(l+17)*e^2-2*(l-1)*(l^2-3)*e^3)/(1+(l-1)*e)*x^2)*J[2]
+ (p3+p4*x+p5*x^2+p6*x^3)*(1-x)*J[3] + (p3-p4*x+p5*x^2-p6*x^3)*(1+x)*J[4])
Bh = (4*(3-2*e)*(1+(l-1)*e)*Gamma[1+(l-1)*e]^2*Gamma[1-(l-1)*e]*Gamma[1+l*e]
/(l*(l-1)*(3+2*(l-1)*e)*Gamma[2-e]*Gamma[1+e]^2*Gamma[2+2*(l-1)*e]))


==> anc/decoup.m <==
zeta = (1
- A*tf*nh*e/9*(Pi^2/4 - z3*e + 3/160*Pi^4*e^2)
- A^2*tf*nh*(15/16*cf - 2/9*ca
  + e/4*(cf/4*(Pi^2/3 + 31/2) + ca/9*(5/4*Pi^2 + 43/3))
  - e^2*(cf/4*(z3/3 - 5/8*Pi^2 - 223/16) + ca/9*(5/4*z3 + Pi^2/3 + 523/72) + Pi^4/1296*tf*nh))
+ A^3*tf*nh*(cf^2/3*(Pi^2*a1 - z3/64 - 5/8*Pi^2 - 77/192) 
    - cf*ca/6*(Pi^2*a1 + 1081/128*z3 - Pi^2/3 + 8321/864)
    - ca^2/768*(5/2 z3 - 11347/27)
    + cf*tf*nl/18*(Pi^2 + 311/72)
    - cf*tf*nh*(7/64*z3 + Pi^2/9 - 695/648) 
    - ca*tf*nl/2592
    - 7/64*ca*tf*nh*(z3/2 - 35/81)
  - e*(cf^2*(37/12*a4 + 37/288*a1^4 + 251/288*Pi^2*a1^2 - 2*Pi^2*a1 + 2759/576*z3 - 241/3456*Pi^4 + 439/384*Pi^2 + 3329/3456)
    + cf*ca*(63/16*a4 + 21/128*a1^4 - 85/128*Pi^2*a1^2 + Pi^2*a1 + 2413/512*z3 - 1391/23040*Pi^4 - 281/1728*Pi^2 + 451831/62208)
    - ca^2/96*(263*a4 + 263/24*a1^4 - 263/24*Pi^2 a1^2 + 27347/288*z3 - 1687/1440*Pi^4 - 1063/216*Pi^2 - 345115/1944)
    - cf*tf*nl/9*(z3 + 403/192*Pi^2 + 24911/864)
    + cf*tf*nh*(3/4*a4 + a1^4/32 - Pi^2/32*a1^2 - 2/3*Pi^2*a1 + 3353/1152*z3 - 17/1920*Pi^4 + 407/864*Pi^2 - 67037/15552)
    - ca*tf*nl/27*(5*z3 + 47/192*Pi^2 - 6553/1728) 
    + ca*tf*nh/8*(3*a4 + a1^4/8 - Pi^2/8*a1^2 + 1799/864*z3 - 17/480*Pi^4 + 113/1296*Pi^2 + 1165/11664))))
zetaA = (1
+ A*tf*nh*e/9*(Pi^2/4 - z3*e + 3/160*Pi^4*e^2)
+ A^2*tf*nh*(1/16*(15*cf - 13/12*ca)
  + e/16*(cf*(Pi^2/3 + 31/2) + ca/12*(5*Pi^2 + 169/6))
  - e^2/4*(cf*(z3/3 - 5/8*Pi^2 - 223/16) + ca/12*(5*z3 - Pi^4/48 + 13/24*Pi^2 + 1765/144)))
- A^3*tf*nh*(cf^2/3*(Pi^2*a1 - z3/64 - 5/8*Pi^2 - 77/192)
    - cf*ca*(2*a4 + a1^4/12 - Pi^2/12*a1^2 + Pi^2/6*a1 + 1765/768*z3 - 11/720*Pi^4 - Pi^2/18 + 15977/20736)
    + ca^2*(a4 + a1^4/24 - Pi^2/24*a1^2 + 1805/4608*z3 - 53/5760*Pi^4 + 7985/31104
      - xi/48*(z3 - 677/144))
    + cf*tf*nl/18*(Pi^2 + 311/72)
    - cf*tf*nh*(7/64*z3 + Pi^2/9 - 695/648) 
    + ca*tf*nl/9*(z3 - 665/432)
    - ca*tf*nh/144*(287/8*z3 - 605/27)
  - e*(cf^2*(37/12*a4 + 37/288*a1^4 + 251/288*Pi^2*a1^2 - 2*Pi^2*a1 + 2759/576*z3
      - 241/3456*Pi^4 + 439/384*Pi^2 + 3329/3456)
    + cf*ca*(12*a5 + 179/16*a4 - a1^5/10 + 179/384*a1^4 + Pi^2/6*a1^3 - 371/384*Pi^2*a1^2 + 17/120*Pi^4*a1 + Pi^2*a1
      - 203/16*z5 + Pi^2/32*z3 + 3141/512*z3 - 1057/7680*Pi^4 - 281/1728*Pi^2 + 1199393/124416)
    - ca^2*(6*a5 + 611/96*a4 - a1^5/20 + 611/2304*a1^4 + Pi^2/12*a1^3 - 611/2304*Pi^2*a1^2 + 17/240*Pi^4*a1
      - 185/32*z5 + 3/128*Pi^2*z3 + 59395/27648*z3 - 6679/138240*Pi^4 - 10181/165888*Pi^2 - 886909/373248
      + xi/96*(7*z3 + Pi^4/10 - 233/576*Pi^2 - 5737/144))
    - cf*tf*nl/9*(z3 + 403/192*Pi^2 + 24911/864)
    + cf*tf*nh*(3/4*a4 + a1^4/32 - Pi^2/32*a1^2 - 2/3*Pi^2*a1 + 3353/1152*z3 - 17/1920*Pi^4 + 113/216*Pi^2 - 67037/15552)
    - ca*tf*nl/18*(5/3*z3 - Pi^4/10 + 253/576*Pi^2 + 27845/1296)
    + ca*tf*nh/24*(41*a4 + 41/24*a1^4 - 41/24*Pi^2*a1^2 + 5551/288*z3 - 697/1440*Pi^4 - 7/32*Pi^2 - 4415/1944))))


==> anc/z.m <==
zqcd = (1
- A*cf*(1 + e*((Pi^2)/(16) + 2)
  - e^2*((z3)/(4) - (Pi^2)/(12) - 4)
  - e^3*((z3)/(3) - (3)/(640)*Pi^4 - (Pi^2)/(6) - 8))
+ A^2*cf*(cf*(Pi^2*a1 - (3)/(2)*z3 - (13)/(16)*Pi^2 + (241)/(128))
    - (ca)/(2)*(Pi^2*a1 - (3)/(2)*z3 - (5)/(8)*Pi^2 + (1705)/(192))
    - (tf*nh)/(3)*(Pi^2 - (947)/(96))
    + (tf*nl)/(12)*(Pi^2 + (113)/(8))
  + e*(- cf*(24*a4 + a1^4 + 2*Pi^2*a1^2 - (23)/(4)*Pi^2*a1 + (147)/(8)*z3 - (7)/(20)*Pi^4 + (347)/(128)*Pi^2 + (557)/(256))
    + ca*(12*a4 + (a1^4)/(2) + Pi^2*a1^2 - (23)/(8)*Pi^2*a1 + (129)/(16)*z3 - (7)/(40)*Pi^4 + (769)/(1152)*Pi^2 - (9907)/(768))
    + tf*nh*(2*Pi^2*a1 - 7*z3 - (445)/(288)*Pi^2 + (17971)/(1728))
    + tf*nl*(z3 + (127)/(288)*Pi^2 + (851)/(192)))
  + e^2*(- cf*(144*a5 + 138*a4 - (6)/(5)*a1^5 + (23)/(4)*a1^4 - 4*Pi^2*a1^3 + (23)/(2)*Pi^2*a1^2 + (13)/(15)*Pi^4*a1 - (41)/(2)*Pi^2*a1
      - (609)/(4)*z5 - (11)/(4)*Pi^2*z3 + (2061)/(32)*z3 - (1555)/(1536)*Pi^4 + (8947)/(768)*Pi^2 - (1817)/(512))
    + ca*(72*a5 + 69*a4 - (3)/(5)*a1^5 + (23)/(8)*a1^4 - 2*Pi^2*a1^3 + (23)/(4)*Pi^2*a1^2 + (13)/(30)*Pi^4*a1 - (41)/(4)*Pi^2*a1
      - (609)/(8)*z5 - (11)/(8)*Pi^2*z3 + (7595)/(288)*z3 - (14359)/(23040)*Pi^4 + (6367)/(2304)*Pi^2 - (79225)/(1536))
  - tf*nh*(48*a4 + 2*a1^4 + 4*Pi^2*a1^2 - (19)/(2)*Pi^2*a1 + (2405)/(72)*z3 - (93)/(320)*Pi^4 + (8605)/(1728)*Pi^2 - (422747)/(10368))
  + (tf*nl)/(24)*((305)/(3)*z3 + (199)/(80)*Pi^4 + (853)/(24)*Pi^2 + (5753)/(16))))
+ A^3*cf*(- cf^2*(28*a4 + (7)/(6)*a1^4 - (3)/(2)*Pi^2*a1^2 - (223)/(12)*Pi^2*a1
      + (5)/(16)*z5 - (Pi^2)/(8)*z3 + (157)/(8)*z3 + (19)/(240)*Pi^4 + (4801)/(576)*Pi^2 + (3023)/(768))
    - cf*ca*((a4)/(6) + (a1^4)/(144) + (181)/(72)*Pi^2*a1^2 + (43)/(9)*Pi^2*a1
      - (145)/(16)*z5 + (45)/(16)*Pi^2*z3 + (289)/(24)*z3 - (6697)/(17280)*Pi^4 - (2137)/(576)*Pi^2 - (24131)/(4608))
    + (ca^2)/(2)*((1)/(3)*((85)/(2)*a4 + (85)/(48)*a1^4 + (127)/(24)*Pi^2*a1^2 - (325)/(24)*Pi^2*a1
      - 37*z5 + (127)/(12)*Pi^2*z3 + (5857)/(96)*z3 - (3419)/(3840)*Pi^4 - (4339)/(576)*Pi^2 - (1654711)/(20736))
      + (xi)/(8)*((7)/(24)*z5 + (Pi^2)/(9)*z3 - (13)/(16)*z3 + (17)/(1728)*Pi^4 - (Pi^2)/(16) - (13)/(48)))
    + cf*tf*nh*(12*a4 + (a1^4)/(2) - (Pi^2)/(2)*a1^2 + (17)/(9)*Pi^2*a1 + (233)/(288)*z3 + (31)/(720)*Pi^4 - (553)/(324)*Pi^2 - (13571)/(3456))
    - ca*tf*nh*((8*a4 + (a1^4)/(3) - (Pi^2)/(3)*a1^2 - (80)/(9)*Pi^2*a1
      + (15)/(16)*z5 - (11)/(48)*Pi^2*z3 + (2813)/(576)*z3 + (17)/(360)*Pi^4 + (9067)/(1296)*Pi^2 - (788639)/(41472))
      + (xi)/(24)*(z3 - (2387)/(576)))
    + (cf*tf*nl)/(3)*(16*a4 + (2)/(3)*a1^4 + (4)/(3)*Pi^2*a1^2 - (47)/(6)*Pi^2*a1
      + (137)/(8)*z3 - (229)/(720)*Pi^4 + (113)/(24)*Pi^2 + (35)/(6))
    - (ca*tf*nl)/(3)*(8*a4 + (a1^4)/(3) + (2)/(3)*Pi^2*a1^2 - (47)/(12)*Pi^2*a1
      + (35)/(24)*z3 - (19)/(360)*Pi^4 - (13)/(16)*Pi^2 - (111791)/(5184))
    + ((tf*nh)^2)/(3)*(7*z3 + (2)/(15)*Pi^2 - (8425)/(864))
    + (tf^2*nh*nl)/(36)*(13*Pi^2 - (4721)/(36))
    - ((tf*nl)^2)/(18)*(7*z3 + (19)/(6)*Pi^2 + (5767)/(432))
  + e*(- cf^2*((440)/(3)*a5 - 16*Pi^2*a4 + (2444)/(3)*a4 - (11)/(9)*a1^5 - (2)/(3)*Pi^2*a1^4 + (611)/(18)*a1^4 + (115)/(27)*Pi^2*a1^3
      + (2)/(3)*Pi^4*a1^2 + (2309)/(36)*Pi^2*a1^2 - 14*Pi^2*z3*a1 + (751)/(432)*Pi^4*a1 - (367)/(2)*Pi^2*a1
      - (53)/(2)*z5 - (29)/(32)*z3^2 - (5861)/(288)*Pi^2*z3 + (5119)/(16)*z3
      + (899)/(5670)*Pi^6 - (54467)/(34560)*Pi^4 + (74245)/(2048)*Pi^2 + (19337)/(1536))
    - cf*ca*((487)/(3)*a5 - 6*Pi^2*a4 - (1796)/(9)*a4 - (487)/(360)*a1^5 - (Pi^2)/(4)*a1^4 - (449)/(54)*a1^4 - (1135)/(108)*Pi^2*a1^3
      + (Pi^4)/(4)*a1^2 + (7235)/(216)*Pi^2*a1^2 - (21)/(4)*Pi^2*z3*a1 - (949)/(1080)*Pi^4*a1 + (30803)/(432)*Pi^2*a1
      - (125473)/(384)*z5 + (143)/(4)*z3^2 + (2703)/(128)*Pi^2*z3 - (16339)/(288)*z3
      + (27331)/(181440)*Pi^6 - (496741)/(103680)*Pi^4 - (17665)/(55296)*Pi^2 - (861659)/(27648))
    + ca^2*((707)/(6)*a5 - 7*Pi^2*a4 + (935)/(9)*a4 - (707)/(720)*a1^5 - (7)/(24)*Pi^2*a1^4 + (935)/(216)*a1^4 - (905)/(216)*Pi^2*a1^3
      + (7)/(24)*Pi^4*a1^2 + (7081)/(216)*Pi^2*a1^2 - (49)/(8)*Pi^2*z3*a1 - (41)/(8640)*Pi^4*a1 - (8833)/(864)*Pi^2*a1
      - (41569)/(256)*z5 + (7451)/(384)*z3^2 + (14915)/(4608)*Pi^2*z3 + (67807)/(3456)*z3
      + (45047)/(362880)*Pi^6 - (126391)/(51840)*Pi^4 - (150229)/(41472)*Pi^2 - (72476083)/(746496)
      - (xi)/(128)*((149)/(6)*z5 - (25)/(3)*z3^2 - (77)/(72)*Pi^2*z3 + (63)/(2)*z3
        - (49)/(405)*Pi^6 - (383)/(1080)*Pi^4 + (35)/(8)*Pi^2 + (35)/(2)))
    + cf*tf*nh*(72*a5 - (229)/(6)*a4 - (3)/(5)*a1^5 - (229)/(144)*a1^4 + Pi^2*a1^3 - (2219)/(144)*Pi^2*a1^2
      + (143)/(180)*Pi^4*a1 + (293)/(6)*Pi^2*a1 - (87)/(8)*z5 - (81)/(8)*Pi^2*z3 - (10913)/(192)*z3
      + (3649)/(8640)*Pi^4 - (818609)/(41472)*Pi^2 + (164069)/(6912))
    - ca*tf*nh*(48*a5 - 8*Pi^2*a4 + (4247)/(12)*a4 - (2)/(5)*a1^5 - (Pi^2)/(3)*a1^4 + (4247)/(288)*a1^4 + (2)/(3)*Pi^2*a1^3
      + (Pi^4)/(3)*a1^2 + (18133)/(288)*Pi^2*a1^2 -7*Pi^2*z3*a1  + (97)/(180)*Pi^4*a1 - (775)/(9)*Pi^2*a1
      + (551)/(64)*z5 - (181)/(32)*z3^2 - (549)/(64)*Pi^2*z3 + (88855)/(384)*z3
      + (1501)/(15120)*Pi^6 - (12607)/(5760)*Pi^4 + (286961)/(13824)*Pi^2 - (35801821)/(248832)
      - (xi)/(8)*(z3 + (Pi^4)/(60) - (121)/(1728)*Pi^2 - (7367)/(1152)))
    + (cf*tf*nl)/(3)*(224*a5 + (1028)/(3)*a4 - (28)/(15)*a1^5 + (257)/(18)*a1^4 - (56)/(9)*Pi^2*a1^3
      + (257)/(9)*Pi^2*a1^2 - (17)/(90)*Pi^4*a1 - (539)/(9)*Pi^2*a1 - (1027)/(4)*z5 - (119)/(16)*Pi^2*z3 + (1081)/(6)*z3
      - (18599)/(8640)*Pi^4 + (160081)/(4608)*Pi^2 + (3103)/(72))
    - ca*tf*nl*((112)/(3)*a5 + (514)/(9)*a4 - (14)/(45)*a1^5 + (257)/(108)*a1^4 - (28)/(27)*Pi^2*a1^3
      + (257)/(54)*Pi^2*a1^2 - (17)/(540)*Pi^4*a1 - (539)/(54)*Pi^2*a1 - (859)/(24)*z5 - (11)/(16)*Pi^2*z3 + (1229)/(432)*z3
      - (3691)/(6480)*Pi^4 - (1991)/(648)*Pi^2 - (4500377)/(93312))
    + ((tf*nh)^2)/(3)*(56*a4 + (7)/(3)*a1^4 - (7)/(3)*Pi^2*a1^2 - (4)/(5)*Pi^2*a1
      + (3221)/(80)*z3 - (31)/(72)*Pi^4 + (39661)/(7200)*Pi^2 - (636911)/(8640))
    + tf^2*nh*nl*((32)/(3)*a4 + (4)/(9)*a1^4 + (8)/(9)*Pi^2*a1^2 - (35)/(9)*Pi^2*a1
      + (27)/(2)*z3 + (179)/(1080)*Pi^4 + (2245)/(1296)*Pi^2 - (264817)/(7776))
    - ((tf*nl)^2)/(54)*(275*z3 + (23)/(5)*Pi^4 + (1081)/(16)*Pi^2 + (253783)/(864))))
+ A^4*(cf^4*(L[0] - (139)/(2)*a5 + 12*Pi^2*a4 - (9137)/(16)*a4 + (139)/(240)*a1^5 + (Pi^2)/(2)*a1^4 - (9137)/(384)*a1^4
    - (311)/(72)*Pi^2*a1^3 - (Pi^4)/(2)*a1^2 - (8597)/(192)*Pi^2*a1^2 + (21)/(2)*Pi^2*z3*a1 - (2783)/(2880)*Pi^4*a1 + (33687)/(256)*Pi^2*a1
    - (2937)/(128)*z5 + (87)/(128)*z3^2 + (2755)/(192)*Pi^2*z3 - (113181)/(512)*z3
    - (899)/(7560)*Pi^6 + (18553)/(23040)*Pi^4 - (24129)/(1024)*Pi^2 - (90577)/(8192))
  + cf^3*ca*num[1]
  + cf^2*ca^2*(num[2] + xi*num[3])
  + cf*ca^3*(num[4] + xi*num[5] + xi^2*num[6])
  + dfa*(num[7] + xi*num[8] + xi^2*num[9])
  + cf^3*tf*nh*(L[1] + (46)/(3)*a5 + 16*Pi^2*a4 - (35189)/(48)*a4 - (23)/(180)*a1^5 + (2)/(3)*Pi^2*a1^4 - (35189)/(1152)*a1^4
    - (703)/(108)*Pi^2*a1^3 - (2)/(3)*Pi^4*a1^2 - (77155)/(1152)*Pi^2*a1^2 + 14*Pi^2*z3*a1 - (569)/(2160)*Pi^4*a1 + (3273)/(16)*Pi^2*a1
    - (3067)/(32)*z5 + (29)/(32)*z3^2 + (2981)/(288)*Pi^2*z3 - (119743)/(384)*z3
    - (899)/(5670)*Pi^6 + (65953)/(69120)*Pi^4 - (572525)/(13824)*Pi^2 - (305411)/(36864))
  + cf^2*ca*tf*nh*(num[10] + xi*num[11])
  + cf*ca^2*tf*nh*(num[12] + xi*num[13] + xi^2*num[14])
  + cf^2*(tf*nh)^2*(L[2] + 120*a5 + (2749)/(48)*a4 - a1^5 + (2749)/(1152)*a1^4 - (Pi^2)/(3)*a1^3 - (10525)/(1152)*Pi^2*a1^2
    + (43)/(36)*Pi^4*a1 + (711)/(20)*Pi^2*a1 - (493)/(8)*z5 - (269)/(24)*Pi^2*z3 - (10127)/(2560)*z3
    - (5513)/(13824)*Pi^4 - (678719)/(64800)*Pi^2 - (8452817)/(414720))
  + cf*ca*(tf*nh)^2*(num[15] + xi*num[16])
  + cf*(tf*nh)^3*(L[3] + (1)/(3)*(104*a4 + (13)/(3)*a1^4 + (5)/(3)*Pi^2*a1^2 - (103)/(10)*Pi^2*a1
    + (5881)/(80)*z3 - (299)/(360)*Pi^4 + (31451)/(2700)*Pi^2 - (5981281)/(51840)))
  + dff*nh*L[4]
  + cf^3*tf*nl*num[17]
  + cf^2*ca*tf*nl*num[18]
  + cf*ca^2*tf*nl*(num[19] + xi*num[20])
  + cf^2*tf^2*nh*nl*num[21]
  + cf*ca*tf^2*nh*nl*(num[22] + xi*num[23])
  + cf*tf^3*nh^2*nl*num[24]
  + dff*nl*num[25]
  - cf^2*(tf*nl)^2*((32)/(3)*a5 + (188)/(9)*a4 - (4)/(45)*a1^5 + (47)/(54)*a1^4 - (8)/(27)*Pi^2*a1^3 + (47)/(27)*Pi^2*a1^2
    - (31)/(270)*Pi^4*a1 - (239)/(54)*Pi^2*a1 - (601)/(48)*z5 - (Pi^2)/(2)*z3 + (6925)/(576)*z3
    - (1181)/(10368)*Pi^4 + (1043)/(384)*Pi^2 + (3146969)/(497664))
  + (cf*ca*(tf*nl)^2)/(3)*(16*a5 + (94)/(3)*a4 - (2)/(15)*a1^5 + (47)/(36)*a1^4 - (4)/(9)*Pi^2*a1^3 + (47)/(18)*Pi^2*a1^2
    - (31)/(180)*Pi^4*a1 - (239)/(36)*Pi^2*a1 - (365)/(32)*z5 - (11)/(12)*Pi^2*z3 - (1111)/(64)*z3
    - (4333)/(17280)*Pi^4 - (6815)/(1152)*Pi^2 - (4767085)/(165888))
  + (cf*tf^3*nh*nl^2)/(3)*((z3)/(16) - (4)/(15)*Pi^4 + (19)/(27)*Pi^2 + (399325)/(20736))
  + (cf*(tf*nl)^3)/(216)*((467)/(2)*z3 + (71)/(20)*Pi^4 + (167)/(3)*Pi^2 + (103933)/(864))))
zqed = (1
- A*(1 + e*((Pi^2)/(16) + 2)
  - e^2*((z3)/(4) - (Pi^2)/(12) - 4)
  - e^3*((z3)/(3) - (3)/(640)*Pi^4 - (Pi^2)/(6) - 8))
+ A^2*(Pi^2*a1 - (3)/(2)*z3 - (55)/(48)*Pi^2 + (5957)/(1152) + (nl)/(12)*(Pi^2 + (113)/(8))
  + e*(- 24*a4 - a1^4 - 2*Pi^2*a1^2 + (31)/(4)*Pi^2*a1 - (203)/(8)*z3 + (7)/(20)*Pi^4 - (4903)/(1152)*Pi^2 + (56845)/(6912)
    + nl*(z3 + (127)/(288)*Pi^2 + (851)/(192)))
  + e^2*(- 144*a5 - 186*a4 + (6)/(5)*a1^5 - (31)/(4)*a1^4 + 4*Pi^2*a1^3 - (31)/(2)*Pi^2*a1^2 - (13)/(15)*Pi^4*a1 + 30*Pi^2*a1
     + (609)/(4)*z5 + (11)/(4)*Pi^2*z3 - (28169)/(288)*z3 + (10007)/(7680)*Pi^4 - (114943)/(6912)*Pi^2 + (1838165)/(41472)
    + (nl)/(24)*((305)/(3)*z3 + (199)/(80)*Pi^4 + (853)/(24)*Pi^2 + (5753)/(16))))
+ A^3*(- 16*a4 - (2)/(3)*a1^4 + Pi^2*a1^2 + (737)/(36)*Pi^2*a1 - (5)/(16)*z5 + (Pi^2)/(8)*z3 - (4747)/(288)*z3
      - (13)/(360)*Pi^4 - (259133)/(25920)*Pi^2 -(230447)/(20736)
    + (nl)/(3)*(16*a4 + (2)/(3)*a1^4 + (4)/(3)*Pi^2*a1^2 - (47)/(6)*Pi^2*a1 + (137)/(8)*z3 - (229)/(720)*Pi^4 + (139)/(24)*Pi^2 - (2201)/(432))
    - (nl^2)/(18)*(7*z3 + (19)/(6)*Pi^2 + (5767)/(432))
  + e*(- (224)/(3)*a5 + 16*Pi^2*a4 - (5005)/(6)*a4 + (28)/(45)*a1^5 + (2)/(3)*Pi^2*a1^4 - (5005)/(144)*a1^4 - (88)/(27)*Pi^2*a1^3
      - (2)/(3)*Pi^4*a1^2 - (11567)/(144)*Pi^2*a1^2 + 14*Pi^2*z3*a1 - (2039)/(2160)*Pi^4*a1 + (3481)/(15)*Pi^2*a1
      +(125)/(8)*z5 + (29)/(32)*z3^2 + (2945)/(288)*Pi^2*z3 - (348821)/(960)*z3
      - (899)/(5670)*Pi^6 + (64103)/(34560)*Pi^4 - (224592113)/(4147200)*Pi^2 - (2783713)/(207360)
    + (nl)/(3)*(224*a5 + (1124)/(3)*a4 - (28)/(15)*a1^5 + (281)/(18)*a1^4 - (56)/(9)*Pi^2*a1^3 + (281)/(9)*Pi^2*a1^2
      - (17)/(90)*Pi^4*a1 - (644)/(9)*Pi^2*a1 - (1027)/(4)*z5 - (119)/(16)*Pi^2*z3 + (662)/(3)*z3
      - (14303)/(8640)*Pi^4 + (552083)/(13824)*Pi^2 - (153109)/(2592))
    - (nl^2)/(54)*(275*z3 + (23)/(5)*Pi^4 + (1081)/(16)*Pi^2 + (253783)/(864))))
+ A^4*(L[5] + (395)/(6)*a5 + 28*Pi^2*a4 - (58187)/(48)*a4 - (79)/(144)*a1^5 + (7)/(6)*Pi^2*a1^4 - (58187)/(1152)*a1^4
    - (2411)/(216)*Pi^2*a1^3 -(7)/(6)*Pi^4*a1^2 - (69311)/(576)*Pi^2*a1^2 + (49)/(2)*Pi^2*z3*a1 - (61)/(1728)*Pi^4*a1 + (1414153)/(3840)*Pi^2*a1
    - (23093)/(128)*z5 + (203)/(128)*z3^2 + (7771)/(576)*Pi^2*z3 - (327897)/(640)*z3
    - (899)/(3240)*Pi^6 + (74911)/(69120)*Pi^4 - (148407527)/(2073600)*Pi^2 - (778181617)/(9953280)
  + nl*num[26]
  - nl^2*((32)/(3)*a5 + (188)/(9)*a4 - (4)/(45)*a1^5 + (47)/(54)*a1^4 - (8)/(27)*Pi^2*a1^3 + (47)/(27)*Pi^2*a1^2
    - (31)/(270)*Pi^4*a1 - (239)/(54)*Pi^2*a1 - (601)/(48)*z5 - (Pi^2)/(2)*z3 + (6913)/(576)*z3
    - (1297)/(51840)*Pi^4 + (25729)/(10368)*Pi^2 - (15877)/(165888))
  + (nl^3)/(216)*((467)/(2)*z3 + (71)/(20)*Pi^4 + (167)/(3)*Pi^2 + (103933)/(864))))
nums = {num[1] -> 14.1247 + 3.6*pm[1],
  num[2] -> -8.75607 + 2.9*pm[2],
  num[3] -> 0.00268999 + 0.0012*pm[3],
  num[4] -> -142.552 + 0.82*pm[4],
  num[5] -> 0.43649 + 0.00076*pm[5],
  num[6] -> -0.0205277 + 0.00012*pm[6],
  num[7] -> 9.4 + 2.1*pm[7],
  num[8] -> 0.147 + 0.013*pm[8],
  num[9] -> -0.0748 + 0.0028*pm[9],
  num[10] -> 14.893 + 0.083*pm[10],
  num[11] -> -0.657352 + 0.00024*pm[11],
  num[12] -> -3.16008 + 0.056*pm[12],
  num[13] -> 0.198984 + 0.00013*pm[13],
  num[14] -> -0.0244254,
  num[15] -> -0.0199496 + 0.0062*pm[15],
  num[16] -> 0.10436,
  num[17] -> -4.92605 + 0.0067*pm[17],
  num[18] -> 15.0599 + 0.012*pm[18],
  num[19] -> 166.421 + 0.031*pm[19],
  num[20] -> -0.134051,
  num[21] -> -5.08715 + 0.000074*pm[21],
  num[22] -> 0.532347 + 0.0015*pm[22],
  num[23] -> 0.0910988,
  num[24] -> 0.0138079,
  num[25] -> -2.18 + 0.8*pm[25],
  num[26] -> -12.18 + 0.8*pm[26],
  L[0] -> -3.572910387812835300654933535440420039948,
  L[1] -> -3.084249643446330546559819112760212296306,
  L[2] -> -6.170238285159180066980183430726643994320,
  L[3] -> 0.2373760011149585346199605381719332090858,
  L[4] -> 0.1053076031438024383339691487092823499443,
  L[5] -> -12.48471471215958494124100639204606077154}
Z4 = (cf^4*(27/2048/e^4 + 171/2048/e^3
  + 3/32*(3*Pi^2*a1 - 9/2*z3 - 153/64*Pi^2 + 1945/256)/e^2
  + 1/4*(57*a4 + 19/8*a1^4 - 27/4*Pi^2*a1^2 - 1571/32*Pi^2*a1 - 25/16*z5 - 3/8*Pi^2*z3 + 5045/128*z3
    + 101/160*Pi^4 + 33539/1536*Pi^2 + 23865/2048)/e)
+ cf^3*ca*(- 99/1024/e^4 - 779/1024/e^3
  + 1/64*(- 119*Pi^2*a1 + 363/2*z3 + 1487/16*Pi^2 - 77405/192)/e^2
  - 1/4*(129*a4 + 43/8*a1^4 - 467/12*Pi^2*a1^2 - 33263/192*Pi^2*a1 + 25*z5 - 157/16*Pi^2*z3 + 5477/128*z3
    + 26707/5760 Pi^4 + 46967/576 Pi^2 + 245183/3072)/e)
+ cf^2*ca^2*(1331/6144/e^4 + 203/96/e^3
  + (1/32*(649/6*Pi^2*a1 - 2653/16*z3 + Pi^4/45 - 46321/576*Pi^2 + 431051/768)
    + xi/128*(9/8*z3 - Pi^4/45 + 1/8))/e^2
  + (- 1/16*(4171/3*a4 + 4171/72*a1^4 + 8257/36*Pi^2*a1^2 - 20803/144*Pi^2*a1 - 14733/32*z5 + 1739/12*Pi^2*z3 + 472475/288*z3
    - 217663/5760*Pi^4 - 23849/576*Pi^2 - 2018473/2304)
    - xi/64*(9/16*z5 + Pi^2/3*z3 - 95/32*z3 + 383/8640*Pi^4 - 3/16*Pi^2 - 13/12))/e)
+ cf*ca^3*(- 1331/9216/e^4 - 97669/55296/e^3
  + (1/32*(- 121/3*Pi^2*a1 + 7531/128*z3 - 127/2160*Pi^4 + 20449/864*Pi^2 - 419083/864)
    - 59/1024*xi*(3/8*z3 - Pi^4/135 + 1/24) + xi^2/1024*(9/8*z3 - Pi^4/45 + 1/8))/e^2)
+ cf^3*tf*nh*(9/128/e^4 + 131/512/e^3
  + 1/4*(3*Pi^2*a1 - 9/2*z3 - 87/32*Pi^2 + 1747/192)/e^2
  + (a4 + a1^4/24 - 21/8*Pi^2*a1^2 - 249/16*Pi^2*a1 + 5/16*z5 - Pi^2/8*z3 + 2705/768*z3 + 99/320*Pi^4 + 103157/13824*Pi^2 + 142385/18432)/e)
+ cf^2*ca*tf*nh*((-67+xi)/256/e^4 - (1619 + 29/3 xi)/1024/e^3
  + (1/8*(- 53/3*Pi^2*a1 + 433/16*z3 + 1697/96*Pi^2 - 257689/2304) - xi/128*(3*z3 - Pi^2/6 - 137/48))/e^2
  + (278/3*a4 + 139/36*a1^4 + 761/144*Pi^2*a1^2 - 469/36*Pi^2*a1 - 545/64*z5 + 169/64*Pi^2*z3 + 661373/9216*z3
    - 69871/69120*Pi^4 + 434299/82944*Pi^2 - 6467663/110592
    - xi/2*(a4 + a1^4/24 - Pi^2/24*a1^2 + 59/192*z3 - 91/11520*Pi^4 + 29/4608*Pi^2 - 407/6144))/e)
+ cf*ca^2*tf*nh*((441 - 97/9*xi)/2048/e^4 + (216101/36 + 413/12*xi + xi^2)/3072/e^3
  + (1/12*(11*Pi^2*a1 - 2081/128*z3 + 11/1080*Pi^4 - 24725/1536*Pi^2 + 13306637/55296)
    + xi/16*(27/64*z3 - Pi^4/405 - 97/3456*Pi^2 - 6251/4608) - xi^2/6144*(z3 + 5))/e^2
  - (1/3*(154*a4 + 77/12*a1^4 + 515/96*Pi^2*a1^2 - 335/3*Pi^2*a1 - 4217/384*z5 + 1963/576*Pi^2*z3 + 1044785/6144*z3
    - 283447/276480*Pi^4 + 857267/12288*Pi^2 - 498708329/1327104)
    - xi/4*(a4 + a1^4/24 - Pi^2/24*a1^2 - 7/144*z5 - Pi^2/54*z3 + 55/3456*z3 - 4631/414720*Pi^4 + 701/27648*Pi^2 + 59923/36864)
    - xi^2/3072*(7/2*z3 - Pi^4/120 + Pi^2/3 + 167/8))/e)
+ cf^2*(tf*nh)^2*(3/32/e^4 + 27/128/e^3
  + (Pi^2/3*a1 - z3/2 - 47/96*Pi^2 + 4337/1536)/e^2
  - (20*a4 + 5/6*a1^4 + Pi^2/6*a1^2 - 55/36*Pi^2*a1 + 32131/2304*z3 - 53/720*Pi^4 + 11663/51840*Pi^2 - 167545/13824)/e)
+ cf*ca*(tf*nh)^2*((- 15 + xi/3)/128/e^4 - (1571/18 + xi)/128/e^3
  + (1/2*(- Pi^2/3*a1 + z3/2 + 779/576*Pi^2 - 14449/864) + xi/144*(Pi^2/8 + 17/3))/e^2
  + (12*a4 + a1^4/2 - 973/72*Pi^2*a1 + 15/16*z5 - 11/48*Pi^2*z3 + 124621/4608*z3 - Pi^4/90 + 1059347/103680*Pi^2 - 4538573/82944
    - xi/24*(11/24*z3 + Pi^2/16 + 29/9))/e)
+ cf*(tf*nh)^3*(1/36/e^4 + 41/864/e^3 + 1/36*(- 11/3*Pi^2 + 679/16)/e^2
  + 1/3*(2*Pi^2*a1 - 127/9*z3 - 7211/4320*Pi^2 + 71143/3456)/e)
- dff/8/e
+ cf^3*tf*nl*(9/256/e^4 + 1/4/e^3
  + 1/4*(5/2*Pi^2*a1 - 3*z3 - 121/64*Pi^2 + 5491/768)/e^2
  + (9*a4 + 3/8*a1^4 - 37/12*Pi^2*a1^2 - 1253/96*Pi^2*a1 + 25/32*z5 - Pi^2/8*z3 + 531/128*z3
    + 1087/2880*Pi^4 + 6485/1152*Pi^2 + 2991/1024)/e)
+ cf^2*ca*tf*nl*(- 121/768/e^4 - 373/256/e^3
  + 1/16*(- 103/3*Pi^2*a1 + 41*z3 + 3431/144*Pi^2 - 32869/192)/e^2
  + (205/3*a4 + 205/72*a1^4 + 295/36*Pi^2*a1^2 - 9289/576*Pi^2*a1 - 605/64*z5 + 45/16*Pi^2*z3 + 75143/1152*z3
    - 389/270*Pi^4 + 995/192*Pi^2 - 107579/4608)/e)
+ cf*ca^2*tf*nl*(121/768/e^4 + 2903/1536/e^3
  + (1/4*(11/3*Pi^2*a1 - 859/256*z3 + 11/4320*Pi^4 - 715/576*Pi^2 + 410389/6912)
    + xi/64*(3/8*z3 - Pi^4/135 + 1/24))/e^2
  - (1/4*(437/3*a4 + 437/72*a1^4 + 479/36*Pi^2*a1^2 - 1631/36*Pi^2*a1 - 6133/256*z5 + 3/16*z3^2 + 4057/576*Pi^2*z3 + 430895/4608*z3
    - 854171/414720*Pi^4 - 26779/3456*Pi^2 - 1583779/5184)
    + xi/384*(19/4*z5 + 5/3*Pi^2*z3 - 29/2*z3 + 439/2160*Pi^4 - Pi^2 - 53/12))/e)
+ cf^2*tf^2*nh*nl*(3/32/e^4 + 65/128/e^3
  + (2/3*Pi^2*a1 - 3/4*z3 - 21/32*Pi^2 + 2425/576)/e^2
  - 1/3*(100*a4 + 25/6*a1^4 + 23/6*Pi^2*a1^2 - 209/12*Pi^2*a1 + 6467/96*z3 - 8/9*Pi^4 + 26719/3456*Pi^2 - 184019/4608)/e)
+ cf*ca*tf^2*nh*nl*((- 89 + xi)/576/e^4 - (4555/18 + xi)/192/e^3
  +(- Pi^2/3*a1 + z3/4 + 1063/1728*Pi^2 - 68323/5184
    + xi/288*(Pi^2/6 + 11))/e^2
  + (56/3*a4 + 7/9*a1^4 + 5/9*Pi^2*a1^2 - 142/9*Pi^2*a1 + 15/16*z5 - 11/48*Pi^2*z3 + 37781/1728*z3
    - 47/540*Pi^4 + 105421/10368*Pi^2 - 9614047/124416
    + xi/24*(55/36*z3 - Pi^2/24 - 5))/e)
+ cf*tf^3*nh^2*nl*(1/24/e^4 + 19/96/e^3 - 1/72*(13*Pi^2 - 4895/24)/e^2
  + 1/3*(4*Pi^2*a1 - 121/6*z3 - 1829/480*Pi^2 + 54391/1152)/e)
- dff*nl/4*(5/8*z5 - Pi^2/3*z3 - z3/2 + Pi^2/3 + 1/2)/e)

